True randomness from realistic quantum devices

Even if the output of a Random Number Generator (RNG) is perfectly uniformly distributed, it may be correlated to pre-existing information and therefore be predictable. Statistical tests are thus not sufficient to guarantee that an RNG is usable for applications, e.g., in cryptography or gambling, where unpredictability is important. To enable such applications a stronger notion of randomness, termed "true randomness", is required, which includes independence from prior information. Quantum systems are particularly suitable for true randomness generation, as their unpredictability can be proved based on physical principles. Practical implementations of Quantum RNGs (QRNGs) are however always subject to noise, i.e., influences which are not fully controlled. This reduces the quality of the raw randomness generated by the device, making it necessary to post-process it. Here we provide a framework to analyse realistic QRNGs and to determine the post-processing that is necessary to turn their raw output into true randomness.

==> anc/extractor.c <==
/* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *\
 *                                                                           *
 * Quantum random number generation                                          *
 *                                                                           *
 * Copyright (C) 2013 by the ITP of ETH Zurich                               *
 *                       Matthias Troyer <troyer@itp.phys.ethz.ch>           *
 *                       Lukas Gamper <gamperl@gmail.com>                    *
 *                                                                           *
 * For license conditions see the contract about the knowledge package       *
 *                                                                           *
\* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * */

#include <cassert>
#include <stdint.h>
#include <string.h>

const unsigned n = 1024; // CHANGE to the number of input bits
const unsigned l = 768;  // CHANGE to the number of output bits

// the extraction function
// parameters:
//   y: an output array of k bits stored as k/64 64-bit integers
//   m: a random matrix of k*n bits, stored in k*n/64 64-bit integers
//   x: an input array of n bits stores as n/64 64-bit integers

void extract(uint64_t * y, uint64_t const * M, uint64_t const * A) {
    assert (n % 64 == 0 && l % 64 == 0);
    memset(y, 0, l / 8);
    // do a matrix-vector multiplication by looping over all rows
    // the outer loop over all words
    for (unsigned i = 0; i < l / 64; ++i) {
        // the inner loop over all bits in the word
        for (unsigned j = 0; j < 64; ++j) {
            // do it as a vector-vector multiplication using bit operations
            uint64_t parity = M[(i * 64 + j) * n / 64] & A[0];
            for (unsigned k = 1; k < n / 64; ++k)
                parity ^= M[(i * 64 + j) * n / 64 + k] & A[k];
            // finally count the bit parity
            parity ^= parity >> 1;
            parity ^= parity >> 2;
            parity = (parity & 0x1111111111111111ULL) * 0x1111111111111111ULL;
            // and set the j-th output bit of the i-th output word
            y[i] |= ((parity >> 60) & 1) << j;
        }
    }
}


==> anc/extractor_sse.c <==
/* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *\
 *                                                                           *
 * Quantum random number generation                                          *
 *                                                                           *
 * Copyright (C) 2013 by the ITP of ETH Zurich                               *
 *                       Matthias Troyer <troyer@itp.phys.ethz.ch>           *
 *                       Lukas Gamper <gamperl@gmail.com>                    *
 *                                                                           *
 * For license conditions see the contract about the knowledge package       *
 *                                                                           *
\* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * */

#include <cassert>
#include <stdint.h>
#include <string.h>
#include <nmmintrin.h>

const unsigned n = 1024; // CHANGE to the number of input bits
const unsigned l = 768;  // CHANGE to the number of output bits

// the extraction function
// parameters:
//   y: an output array of k bits stored as k/64 64-bit integers
//   m: a random matrix of k*n bits, stored in k*n/64 64-bit integers
//   x: an input array of n bits stores as n/64 64-bit integers

inline void extract(uint64_t * y, uint64_t const * M, uint64_t const * A) {
    assert (n % 64 == 0 && l % 64 == 0);
    memset(y, 0, l / 8);
    uint64_t tmp[2] __attribute__ ((aligned (16)));
    // do a matrix-vector multiplication by looping over all rows
    // the outer loop over all words
    for (unsigned i = 0; i < l / 64; ++i) {
        // the inner loop over all bits in the word
        for (unsigned j = 0; j < 64; ++j) {
            // do it as a vector-vector multiplication using vectorized bit operations
            __m128i mm_parity = _mm_and_si128(_mm_loadu_si128((__m128i *)(M + (i * 64 + j) * n / 64)), _mm_loadu_si128((__m128i *)A));
            for (unsigned k = 2; k < n / 64; k += 2)
                mm_parity = _mm_xor_si128(
                      mm_parity
                    , _mm_and_si128(_mm_loadu_si128((__m128i *)(M + (i * 64 + j) * n / 64 + k)), _mm_loadu_si128((__m128i *)(A + k)))
                  );
            _mm_store_si128((__m128i *)tmp, mm_parity);
            // finally count the bit parity
            // and set the j-th output bit of the i-th output word
            y[i] |= (((uint64_t)_mm_popcnt_u64(tmp[0] ^ tmp[1]) & 1) << j);
        }
    }
}

